Magnetic-field dependence of spin-phonon relaxation and dephasing due to g-factor fluctuations from first principles

The electron spin decay lifetime in materials can be characterized by relaxation (T1) and irreversible (T2) and reversible (T2*) decoherence processes. Their interplay leads to a complex dependence of spin relaxation times on the direction and magnitude of magnetic fields, relevant for spintronics and quantum information applications. Here, we use real-time first-principles density matrix dynamics simulations to directly simulate Hahn echo measurements, disentangle dephasing from decoherence, and predict T1, T2 and T2* spin lifetimes. We show that g-factor fluctuations lead to non-trivial magnetic field dependence of each of these lifetimes in inversion-symmetric crystals of CsPbBr3 and silicon, even when only intrinsic spin-phonon scattering is present. Most importantly, fluctuations in the off-diagonal components of the g-tensor lead to a strong magnetic field dependence of even the T1 lifetime in silicon. Our calculations elucidate the detailed role of anisotropic g-factors in determining the spin dynamics even in simple, low spin-orbit coupling materials such as silicon.

==> model-fit.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "dfc5c6ab-a834-4b54-94e7-1f6e228dfdc2",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy.special import erfcx\n",
    "from scipy.optimize import curve_fit\n",
    "import pandas as pd\n",
    "\n",
    "plt.rcParams['savefig.dpi'] = 300\n",
    "plt.style.use('seaborn-v0_8-whitegrid')\n",
    "\n",
    "#Unit definitions (SI values in Hartree atomic units):\n",
    "Tesla =  1/2.35051756758e5\n",
    "ns = 1/2.4188843265857e-8\n",
    "mu_B = 0.5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "08e9cc0e-29aa-462a-a225-749b05021af5",
   "metadata": {},
   "outputs": [],
   "source": [
    "def Fperp(x):\n",
    "    return x**2 / (1 + x**2)\n",
    "\n",
    "def Fpar(x):\n",
    "    return 1 - (np.sqrt(np.pi/2) / x) * erfcx(np.sqrt(0.5) / x)\n",
    "\n",
    "def model_T1(B, tau_s0, g, tau_p, sigma_perp, sigma_par):\n",
    "    return 1 / (\n",
    "        1/tau_s0\n",
    "        + Fperp(g * mu_B * B * tau_p) * 2*(sigma_perp/g)**2/tau_p\n",
    "    )\n",
    "\n",
    "def model_T2(B, tau_s0, g, tau_p, sigma_perp, sigma_par):\n",
    "    return 1 / (\n",
    "        1/tau_s0\n",
    "        + Fperp(g * mu_B * B * tau_p) * (sigma_perp/g)**2/tau_p\n",
    "        + Fpar(sigma_par * mu_B * B * tau_p)/tau_p\n",
    "    )\n",
    "\n",
    "def model_T2s(B, tau_s0, g, tau_p, sigma_perp, sigma_par):\n",
    "    return 1 / (\n",
    "        1/model_T2(B, tau_s0, g, tau_p, sigma_perp, sigma_par)\n",
    "        + Fpar(sigma_par * mu_B * B * tau_p) * 0.4414 * sigma_par * mu_B * B\n",
    "    )\n",
    "\n",
    "def model_T2p(B, tau_s0, g, tau_p, sigma_perp, sigma_par):\n",
    "    return 1 / (\n",
    "        1/model_T2(B, tau_s0, g, tau_p, sigma_perp, sigma_par) \n",
    "        - 1/(2*model_T1(B, tau_s0, g, tau_p, sigma_perp, sigma_par))\n",
    "    )\n",
    "\n",
    "def fit_function(B_which, *log_params):\n",
    "    # Unpack inputs\n",
    "    B, which = B_which\n",
    "    params = np.exp(log_params)\n",
    "    # Compute T1, T2 or T2* model based on which\n",
    "    sel1 = np.where(which == 1.0)[0]\n",
    "    sel2 = np.where(which == 2.0)[0]\n",
    "    sel2s = np.where(which == 3.0)[0]\n",
    "    result = np.zeros_like(B)\n",
    "    result[sel1] = model_T1(B[sel1], tau_s0, g, *params)\n",
    "    result[sel2] = model_T2(B[sel2], tau_s0, g, *params)\n",
    "    result[sel2s] = model_T2s(B[sel2s], tau_s0, g, *params)\n",
    "    return np.log(result)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "8cd4fe65-dfb2-4daa-9a9f-14e0c7fc7427",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Fit parameters:\n",
      "tau_p/ns = 0.20047239550271884\n",
      "sigma_perp = 0.055136021352268236\n",
      "sigma_par = 0.0787752131305083\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# CsPbBr3\n",
    "data = pd.read_csv(\"spin-times-CPB.csv\")\n",
    "B = data[\"B\"] * Tesla\n",
    "T1 = data[\"T1\"] * ns\n",
    "T2 = data[\"T2\"] * ns\n",
    "T2s = data[\"T2*\"] * ns\n",
    "\n",
    "# DFT parameters\n",
    "tau_s0 = 65.0 * ns\n",
    "g = 2.547\n",
    "tau_p = 0.222 * ns\n",
    "sigma_perp = 0.115\n",
    "sigma_par = 0.0832\n",
    "\n",
    "# Fit\n",
    "B_which = np.vstack((\n",
    "    np.concatenate((B, B, B)),\n",
    "    np.repeat([1.0, 2.0, 3.0], len(B))\n",
    "))\n",
    "logT = np.log(np.concatenate((T1, T2, T2s)))\n",
    "popt, _ = curve_fit(fit_function, B_which, logT, np.log([tau_p, sigma_perp, sigma_par]))\n",
    "tau_p, sigma_perp, sigma_par = np.exp(popt)\n",
    "print(\"Fit parameters:\")\n",
    "print(f\"{tau_p/ns = }\")\n",
    "print(f\"{sigma_perp = }\")\n",
    "print(f\"{sigma_par = }\")\n",
    "\n",
    "plt.scatter(B/Tesla, T1/ns, marker=\"+\")\n",
    "plt.plot(B/Tesla, model_T1(B, tau_s0, g, tau_p, sigma_perp, sigma_par)/ns, label=\"$T_1$\")\n",
    "\n",
    "plt.scatter(B/Tesla, T2/ns, marker=\"+\")\n",
    "plt.plot(B/Tesla, model_T2(B, tau_s0, g, tau_p, sigma_perp, sigma_par)/ns, label=\"$T_2$\")\n",
    "\n",
    "plt.scatter(B/Tesla, T2s/ns, marker=\"+\")\n",
    "plt.plot(B/Tesla, model_T2s(B, tau_s0, g, tau_p, sigma_perp, sigma_par)/ns, label=\"$T_2*$\")\n",
    "\n",
    "plt.plot(B/Tesla, model_T2p(B, tau_s0, g, tau_p, sigma_perp, sigma_par)/ns, label=\"$T_2'$\", linestyle=\"dashed\")\n",
    "\n",
    "plt.ylabel(\"Decay Time (ns)\")\n",
    "plt.xlabel(\"$B_{ext}$ (T)\")\n",
    "plt.semilogy()\n",
    "plt.xlim(0, 10)\n",
    "plt.legend()\n",
    "plt.savefig(\"CPB_model_fit.pdf\", bbox_inches=\"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "48aa9b0b-05ea-49da-9305-f7db10b5a5c5",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Fit parameters:\n",
      "tau_p/ns = 0.00149922605499571\n",
      "sigma_perp = 0.006518364315553609\n",
      "sigma_par = 0.002238592462174056\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Si\n",
    "data = pd.read_csv(\"spin-times-Si.csv\")\n",
    "B = data[\"B\"] * Tesla\n",
    "T1 = data[\"T1\"] * ns\n",
    "T2 = data[\"T2\"] * ns\n",
    "T2s = data[\"T2*\"] * ns\n",
    "# --- only selected T2 calculated:\n",
    "sel2 = np.where(np.isfinite(T2))[0]\n",
    "T2 = T2[sel2]\n",
    "\n",
    "# DFT parameters\n",
    "tau_s0 = 194.77 * ns\n",
    "g = 2.000\n",
    "tau_p = 0.00207 * ns\n",
    "sigma_perp = 0.00614\n",
    "sigma_par = 0.00119\n",
    "\n",
    "# Fit\n",
    "B_which = np.vstack((\n",
    "    np.concatenate((B, B[sel2], B)),\n",
    "    np.repeat([1.0, 2.0, 3.0], [len(T1), len(T2), len(T2s)])\n",
    "))\n",
    "logT = np.log(np.concatenate((T1, T2, T2s)))\n",
    "popt, _ = curve_fit(fit_function, B_which, logT, np.log([tau_p, sigma_perp, sigma_par]))\n",
    "tau_p, sigma_perp, sigma_par = np.exp(popt)\n",
    "print(\"Fit parameters:\")\n",
    "print(f\"{tau_p/ns = }\")\n",
    "print(f\"{sigma_perp = }\")\n",
    "print(f\"{sigma_par = }\")\n",
    "\n",
    "plt.scatter(B/Tesla, T1/ns, marker=\"+\")\n",
    "plt.plot(B/Tesla, model_T1(B, tau_s0, g, tau_p, sigma_perp, sigma_par)/ns, label=\"$T_1$\")\n",
    "\n",
    "plt.scatter(B[sel2]/Tesla, T2/ns, marker=\"+\")\n",
    "plt.plot(B/Tesla, model_T2(B, tau_s0, g, tau_p, sigma_perp, sigma_par)/ns, label=\"$T_2$\")\n",
    "\n",
    "plt.scatter(B/Tesla, T2s/ns, marker=\"+\")\n",
    "plt.plot(B/Tesla, model_T2s(B, tau_s0, g, tau_p, sigma_perp, sigma_par)/ns, label=\"$T_2*$\")\n",
    "\n",
    "plt.plot(B/Tesla, model_T2p(B, tau_s0, g, tau_p, sigma_perp, sigma_par)/ns, label=\"$T_2'$\", linestyle=\"dashed\")\n",
    "\n",
    "plt.plot()\n",
    "\n",
    "plt.ylabel(\"Decay Time (ns)\")\n",
    "plt.xlabel(\"$B_{ext}$ (T)\")\n",
    "plt.semilogy()\n",
    "plt.xlim(0, 20)\n",
    "plt.legend()\n",
    "plt.savefig(\"Si_model_fit.pdf\", bbox_inches=\"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "17924ba7",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.1"
  },
  "varInspector": {
   "cols": {
    "lenName": 16,
    "lenType": 16,
    "lenVar": 40
   },
   "kernels_config": {
    "python": {
     "delete_cmd_postfix": "",
     "delete_cmd_prefix": "del ",
     "library": "var_list.py",
     "varRefreshCmd": "print(var_dic_list())"
    },
    "r": {
     "delete_cmd_postfix": ") ",
     "delete_cmd_prefix": "rm(",
     "library": "var_list.r",
     "varRefreshCmd": "cat(var_dic_list()) "
    }
   },
   "types_to_exclude": [
    "module",
    "function",
    "builtin_function_or_method",
    "instance",
    "_Feature"
   ],
   "window_display": false
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

